Orchestral AI: A Framework for Agent Orchestration

The rapid proliferation of LLM agent frameworks has forced developers to choose between vendor lock-in through provider-specific SDKs and complex multi-package ecosystems that obscure control flow and hinder reproducibility. Integrating tool calling across multiple LLM providers remains a core engineering challenge due to fragmented APIs, incompatible message formats, and inconsistent streaming and tool-calling behavior, making it difficult to build portable, reliable agent systems. We introduce Orchestral, a lightweight Python framework that provides a unified, type-safe interface for building LLM agents across major providers while preserving the simplicity required for scientific computing and production deployment. Orchestral defines a single universal representation for messages, tools, and LLM usage that operates seamlessly across providers, eliminating manual format translation and reducing framework-induced complexity. Automatic tool schema generation from Python type hints removes the need for handwritten descriptors while maintaining type safety across provider boundaries. A synchronous execution model with streaming support enables deterministic behavior, straightforward debugging, and real-time interaction without introducing server dependencies. The framework's modular architecture cleanly separates provider integration, tool execution, conversation orchestration, and user-facing interfaces, enabling extensibility without architectural entanglement. Orchestral supports advanced agent capabilities found in larger frameworks, including rich tool calling, context compaction, workspace sandboxing, user approval workflows, sub-agents, memory management, and MCP integration.

==> compile.sh <==
#!/bin/bash
# Compile LaTeX document for arXiv submission verification

# Create build directory if it doesn't exist
mkdir -p build

# Set path to TeX Live binaries
export PATH="/usr/local/texlive/2025basic/bin/universal-darwin:$PATH"

# Compile with no output directory to put cache files in root
echo "First pass: pdflatex..."
pdflatex -shell-escape -interaction=nonstopmode main.tex

echo "Running biber..."
biber main

echo "Second pass: pdflatex..."
pdflatex -shell-escape -interaction=nonstopmode main.tex

echo "Third pass: pdflatex..."
pdflatex -shell-escape -interaction=nonstopmode main.tex

echo ""
echo "✅ Compilation complete!"
echo "   PDF: main.pdf"
echo ""


==> create_arxiv_tarball.sh <==
#!/bin/bash
# Create arXiv submission tarball
# Run this from the orchestral_whitepaper_arxiv_v1 directory

echo "Creating arXiv submission tarball..."

# Remove any existing tarball
rm -f orchestral_whitepaper_arxiv_v1.tar.gz

# Create tarball with only the necessary files (including minted cache)
tar czf orchestral_whitepaper_arxiv_v1.tar.gz \
    main.tex \
    ref.bib \
    orchestral.tex \
    neurips_2024.sty \
    figures/*.png \
    *.minted

# Check if tarball was created successfully
if [ -f orchestral_whitepaper_arxiv_v1.tar.gz ]; then
    SIZE=$(du -h orchestral_whitepaper_arxiv_v1.tar.gz | cut -f1)
    echo "✅ Tarball created successfully: orchestral_whitepaper_arxiv_v1.tar.gz ($SIZE)"
    echo ""
    echo "Contents:"
    tar tzf orchestral_whitepaper_arxiv_v1.tar.gz
    echo ""
    echo "Next steps:"
    echo "1. Upload to https://arxiv.org/submit"
    echo "2. Select primary category: cs.AI"
    echo "3. Add secondary categories: cs.SE, cs.LG"
    echo "4. License: CC BY 4.0 (recommended)"
else
    echo "❌ Failed to create tarball"
    exit 1
fi


==> orchestral_whitepaper_arxiv_v1/compile.sh <==
#!/bin/bash
# Compile LaTeX document for arXiv submission verification

# Create build directory if it doesn't exist
mkdir -p build

# Set path to TeX Live binaries
export PATH="/usr/local/texlive/2025basic/bin/universal-darwin:$PATH"

# Compile with no output directory to put cache files in root
echo "First pass: pdflatex..."
pdflatex -shell-escape -interaction=nonstopmode main.tex

echo "Running biber..."
biber main

echo "Second pass: pdflatex..."
pdflatex -shell-escape -interaction=nonstopmode main.tex

echo "Third pass: pdflatex..."
pdflatex -shell-escape -interaction=nonstopmode main.tex

echo ""
echo "✅ Compilation complete!"
echo "   PDF: main.pdf"
echo ""


==> orchestral_whitepaper_arxiv_v1/create_arxiv_tarball.sh <==
#!/bin/bash
# Create arXiv submission tarball
# Run this from the orchestral_whitepaper_arxiv_v1 directory

echo "Creating arXiv submission tarball..."

# Remove any existing tarball
rm -f orchestral_whitepaper_arxiv_v1.tar.gz

# Create tarball with only the necessary files (including minted cache)
tar czf orchestral_whitepaper_arxiv_v1.tar.gz \
    main.tex \
    ref.bib \
    orchestral.tex \
    neurips_2024.sty \
    figures/*.png \
    *.minted

# Check if tarball was created successfully
if [ -f orchestral_whitepaper_arxiv_v1.tar.gz ]; then
    SIZE=$(du -h orchestral_whitepaper_arxiv_v1.tar.gz | cut -f1)
    echo "✅ Tarball created successfully: orchestral_whitepaper_arxiv_v1.tar.gz ($SIZE)"
    echo ""
    echo "Contents:"
    tar tzf orchestral_whitepaper_arxiv_v1.tar.gz
    echo ""
    echo "Next steps:"
    echo "1. Upload to https://arxiv.org/submit"
    echo "2. Select primary category: cs.AI"
    echo "3. Add secondary categories: cs.SE, cs.LG"
    echo "4. License: CC BY 4.0 (recommended)"
else
    echo "❌ Failed to create tarball"
    exit 1
fi

